JEVQA - Video Quality from Metadata, Bitstream, and Pixel Features with a General-Purpose Decision Model

Instrumental quality models for video quality prediction are usually trained for a fixed set of codecs or other input features, and every new input variable requires retraining. Novel, general-purpose decision models can answer questions without task-specific training, but it is unclear whether they can judge video quality. We evaluate Jev, a commercial ``System One'' model that returns probability distributions over a provided answer scale, as a zero-shot video quality model. We call the resulting method JEVQA. In a first study on 1,936 AV1, H.264, HEVC, and VP9 encodes of 22 sources, scored against VMAF as ground truth, using encoding metadata only, JEVQA reached a Pearson correlation of 0.737, on par with the standardized ITU-T P.1204.1 model (0.733). Giving the model bitstream data raised the accuracy to 0.797, and combined pixel-based and bitstream features raised it to 0.824. A pixel-only variant failed in our tests. In a second study, using H.264, HEVC, and VP9 encodes in the AVT-VQDB-UHD-1 database, the metadata-only model reached a correlation of 0.879 with MOS, close to P.1204.1 (0.898). Bitstream statistics did not help there. Our results show that trained models on the same features remain clearly ahead in both studies, but that zero-shot classifiers are promising.

==> anc/supplement/A_bitstream.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "codec": "h264",
   "width": 1920,
   "height": 1080,
   "fps": 59.9,
   "bit_depth": 10,
   "pix_fmt": "yuv420p10le",
   "bitrate_kbps": 2320.0
  },
  "stats": {
   "size": {
    "mean": 4840.0,
    "std": 5020.0,
    "min": 1490.0,
    "max": 25400.0
   },
   "qp_avg": {
    "mean": 34.9,
    "std": 3.12,
    "min": 29.4,
    "max": 39.8
   },
   "qp_stdev": {
    "mean": 1.49,
    "std": 0.725,
    "min": 0.134,
    "max": 3.37
   },
   "qp_min": {
    "mean": 30.4,
    "std": 4.24,
    "min": 21.0,
    "max": 37.0
   },
   "qp_max": {
    "mean": 39.4,
    "std": 0.958,
    "min": 37.0,
    "max": 42.0
   },
   "motion_avg": {
    "mean": 13.5,
    "std": 9.68,
    "min": 0.0,
    "max": 37.5
   },
   "motion_stdev": {
    "mean": 9.42,
    "std": 6.19,
    "min": 0.0,
    "max": 28.7
   },
   "motion_x_avg": {
    "mean": 12.3,
    "std": 9.01,
    "min": 0.0,
    "max": 35.8
   },
   "motion_x_stdev": {
    "mean": 9.78,
    "std": 6.4,
    "min": 0.0,
    "max": 29.2
   },
   "motion_y_avg": {
    "mean": 3.68,
    "std": 2.62,
    "min": 0.0,
    "max": 9.65
   },
   "motion_y_stdev": {
    "mean": 3.09,
    "std": 2.04,
    "min": 0.0,
    "max": 8.33
   },
   "motion_diff_avg": {
    "mean": 1.24,
    "std": 0.537,
    "min": 0.0,
    "max": 2.42
   },
   "motion_diff_stdev": {
    "mean": 2.05,
    "std": 0.843,
    "min": 0.0,
    "max": 4.42
   },
   "motion_bit_count": {
    "mean": 11700.0,
    "std": 7670.0,
    "min": 0.0,
    "max": 29200.0
   },
   "coefs_bit_count": {
    "mean": 25400.0,
    "std": 83700.0,
    "min": 4260.0,
    "max": 936000.0
   },
   "mb_mv_count": {
    "mean": 45400.0,
    "std": 13300.0,
    "min": 0.0,
    "max": 81000.0
   },
   "mv_coded_count": {
    "mean": 3190.0,
    "std": 1390.0,
    "min": 0.0,
    "max": 7120.0
   },
   "current_poc": {
    "mean": 127.0,
    "std": 73.9,
    "min": 0.0,
    "max": 254.0
   },
   "poc_diff": {
    "mean": 1.98,
    "std": 0.264,
    "min": -1.0,
    "max": 2.0
   },
   "bits_per_pixel": {
    "mean": 0.0187,
    "std": 0.0194,
    "min": 0.00574,
    "max": 0.0982
   },
   "motion_norm": {
    "mean": 1.75,
    "std": 1.26,
    "min": 0.0,
    "max": 4.88
   }
  },
  "frame_type_counts": {
   "B": 95,
   "P": 32,
   "I": 1
  },
  "n_frames": 128,
  "description": "video: sequence-level format info (codec, resolution, frame rate, bit depth, bitrate). frame(s)/stats: compressed-domain bitstream features and/or decoded-pixel no-reference metrics for the same content; see feature_guide for each field's plausible value range and whether higher means better or worse. Missing/disabled pixel metrics are null.",
  "feature_guide": {
   "qp_avg": "0-51 H.264-equivalent quantizer, all codecs mapped to this scale;h=coarser=worse",
   "motion_avg": "sub-pel (1/4 h264/hevc, 1/8 vp9/av1);h=motion;+motion_*",
   "bits_per_pixel": "size*8/(width*height);quality predictor",
   "motion_norm": "motion, permille of width;h=more motion"
  }
 },
 "questions": {
  "quality": {
   "type": "score",
   "instructions": "Estimate the perceived VMAF video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  }
 }
}


==> anc/supplement/A_combined.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "codec": "h264",
   "width": 1920,
   "height": 1080,
   "fps": 59.9,
   "bit_depth": 10,
   "pix_fmt": "yuv420p10le",
   "bitrate_kbps": 2320.0
  },
  "stats": {
   "size": {
    "mean": 4840.0,
    "std": 5020.0,
    "min": 1490.0,
    "max": 25400.0
   },
   "qp_avg": {
    "mean": 34.9,
    "std": 3.12,
    "min": 29.4,
    "max": 39.8
   },
   "qp_stdev": {
    "mean": 1.49,
    "std": 0.725,
    "min": 0.134,
    "max": 3.37
   },
   "qp_min": {
    "mean": 30.4,
    "std": 4.24,
    "min": 21.0,
    "max": 37.0
   },
   "qp_max": {
    "mean": 39.4,
    "std": 0.958,
    "min": 37.0,
    "max": 42.0
   },
   "motion_avg": {
    "mean": 13.5,
    "std": 9.68,
    "min": 0.0,
    "max": 37.5
   },
   "motion_stdev": {
    "mean": 9.42,
    "std": 6.19,
    "min": 0.0,
    "max": 28.7
   },
   "motion_x_avg": {
    "mean": 12.3,
    "std": 9.01,
    "min": 0.0,
    "max": 35.8
   },
   "motion_x_stdev": {
    "mean": 9.78,
    "std": 6.4,
    "min": 0.0,
    "max": 29.2
   },
   "motion_y_avg": {
    "mean": 3.68,
    "std": 2.62,
    "min": 0.0,
    "max": 9.65
   },
   "motion_y_stdev": {
    "mean": 3.09,
    "std": 2.04,
    "min": 0.0,
    "max": 8.33
   },
   "motion_diff_avg": {
    "mean": 1.24,
    "std": 0.537,
    "min": 0.0,
    "max": 2.42
   },
   "motion_diff_stdev": {
    "mean": 2.05,
    "std": 0.843,
    "min": 0.0,
    "max": 4.42
   },
   "motion_bit_count": {
    "mean": 11700.0,
    "std": 7670.0,
    "min": 0.0,
    "max": 29200.0
   },
   "coefs_bit_count": {
    "mean": 25400.0,
    "std": 83700.0,
    "min": 4260.0,
    "max": 936000.0
   },
   "mb_mv_count": {
    "mean": 45400.0,
    "std": 13300.0,
    "min": 0.0,
    "max": 81000.0
   },
   "mv_coded_count": {
    "mean": 3190.0,
    "std": 1390.0,
    "min": 0.0,
    "max": 7120.0
   },
   "current_poc": {
    "mean": 127.0,
    "std": 73.9,
    "min": 0.0,
    "max": 254.0
   },
   "poc_diff": {
    "mean": 1.98,
    "std": 0.264,
    "min": -1.0,
    "max": 2.0
   },
   "black_level": {
    "mean": 0.0,
    "std": 0.0,
    "min": 0.0,
    "max": 0.0
   },
   "blockiness": {
    "mean": 0.0224,
    "std": 0.00216,
    "min": 0.0186,
    "max": 0.0388
   },
   "blockiness_ntia": {
    "mean": 0.0155,
    "std": 0.000498,
    "min": 0.0145,
    "max": 0.017
   },
   "blockiness_vp9": {
    "mean": 0.511,
    "std": 0.0484,
    "min": 0.426,
    "max": 0.874
   },
   "blurriness": {
    "mean": 0.616,
    "std": 0.0254,
    "min": 0.576,
    "max": 0.681
   },
   "blurriness_raw": {
    "mean": 1.56,
    "std": 0.0699,
    "min": 1.38,
    "max": 1.67
   },
   "brightness": {
    "mean": 0.322,
    "std": 0.00219,
    "min": 0.317,
    "max": 0.324
   },
   "contrast": {
    "mean": 0.583,
    "std": 0.00372,
    "min": 0.576,
    "max": 0.588
   },
   "contrast_michelson": {
    "mean": 1.0,
    "std": 0.0,
    "min": 1.0,
    "max": 1.0
   },
   "fine_detail": {
    "mean": 0.494,
    "std": 0.0335,
    "min": 0.438,
    "max": 0.581
   },
   "jerkiness": {
    "mean": 0.0,
    "std": 0.0,
    "min": 0.0,
    "max": 0.0
   },
   "noise": {
    "mean": 0.412,
    "std": 0.0135,
    "min": 0.379,
    "max": 0.439
   },
   "sad_normalized": {
    "mean": 0.0192,
    "std": 0.00443,
    "min": 0.0103,
    "max": 0.0302
   },
   "saturation": {
    "mean": 0.337,
    "std": 0.0056,
    "min": 0.327,
    "max": 0.348
   },
   "scene_score": {
    "mean": 0.00246,
    "std": 0.00282,
    "min": 5.09e-05,
    "max": 0.0271
   },
   "spatial_information": {
    "mean": 46.1,
    "std": 3.7,
    "min": 37.1,
    "max": 52.8
   },
   "sum_of_high_frequencies": {
    "mean": 861.0,
    "std": 20.3,
    "min": 838.0,
    "max": 1010.0
   },
   "temporal_information": {
    "mean": 8.89,
    "std": 1.79,
    "min": 5.18,
    "max": 12.9
   },
   "white_level": {
    "mean": 0.0144,
    "std": 0.00962,
    "min": 0.0,
    "max": 0.0286
   },
   "bits_per_pixel": {
    "mean": 0.0187,
    "std": 0.0194,
    "min": 0.00574,
    "max": 0.0982
   },
   "motion_norm": {
    "mean": 1.75,
    "std": 1.26,
    "min": 0.0,
    "max": 4.88
   }
  },
  "frame_type_counts": {
   "B": 95,
   "P": 32,
   "I": 1
  },
  "n_frames": 128,
  "description": "video: sequence-level format info (codec, resolution, frame rate, bit depth, bitrate). frame(s)/stats: compressed-domain bitstream features and/or decoded-pixel no-reference metrics for the same content; see feature_guide for each field's plausible value range and whether higher means better or worse. Missing/disabled pixel metrics are null.",
  "feature_guide": {
   "blockiness": "0-1;ntia~0-0.3,vp9~0-100 diff scale;h=worse",
   "blurriness": "0-1;raw~0.5-3.2 unscaled;h=worse",
   "spatial_information": "~10-150;complexity, not quality",
   "sum_of_high_frequencies": "unbounded;h=more detail",
   "noise": "unbounded;h=worse (unsure)",
   "white_level": "0-1;h=worse (clip);+black_level",
   "fine_detail": "0-1;h=worse (oversharpen)",
   "scene_score": "0-1;change magnitude;+sad_normalized",
   "temporal_information": "~0-60;motion, not quality",
   "jerkiness": "0-1;h=worse",
   "qp_avg": "0-51 H.264-equivalent quantizer, all codecs mapped to this scale;h=coarser=worse",
   "motion_avg": "sub-pel (1/4 h264/hevc, 1/8 vp9/av1);h=motion;+motion_*",
   "bits_per_pixel": "size*8/(width*height);quality predictor",
   "motion_norm": "motion, permille of width;h=more motion"
  }
 },
 "questions": {
  "quality": {
   "type": "score",
   "instructions": "Estimate the perceived VMAF video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  }
 }
}


==> anc/supplement/A_combined_S5_decomposed.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "codec": "h264",
   "width": 1920,
   "height": 1080,
   "fps": 59.9,
   "bit_depth": 10,
   "pix_fmt": "yuv420p10le",
   "bitrate_kbps": 2320.0
  },
  "stats": {
   "size": {
    "mean": 4840.0,
    "std": 5020.0,
    "min": 1490.0,
    "max": 25400.0,
    "p10": 1830.0,
    "median": 2420.0,
    "p90": 12300.0,
    "abs_change_mean": 5340.0,
    "abs_change_p90": 11600.0
   },
   "qp_avg": {
    "mean": 34.9,
    "std": 3.12,
    "min": 29.4,
    "max": 39.8,
    "p10": 29.9,
    "median": 35.5,
    "p90": 39.0,
    "abs_change_mean": 4.64,
    "abs_change_p90": 8.84
   },
   "qp_stdev": {
    "mean": 1.49,
    "std": 0.725,
    "min": 0.134,
    "max": 3.37,
    "p10": 0.315,
    "median": 1.72,
    "p90": 2.23,
    "abs_change_mean": 0.92,
    "abs_change_p90": 1.69
   },
   "qp_min": {
    "mean": 30.4,
    "std": 4.24,
    "min": 21.0,
    "max": 37.0,
    "p10": 23.7,
    "median": 32.0,
    "p90": 35.0,
    "abs_change_mean": 6.18,
    "abs_change_p90": 11.0
   },
   "qp_max": {
    "mean": 39.4,
    "std": 0.958,
    "min": 37.0,
    "max": 42.0,
    "p10": 38.0,
    "median": 39.0,
    "p90": 41.0,
    "abs_change_mean": 0.898,
    "abs_change_p90": 2.0
   },
   "motion_avg": {
    "mean": 13.5,
    "std": 9.68,
    "min": 0.0,
    "max": 37.5,
    "p10": 4.85,
    "median": 9.06,
    "p90": 30.2,
    "abs_change_mean": 14.9,
    "abs_change_p90": 26.8
   },
   "motion_stdev": {
    "mean": 9.42,
    "std": 6.19,
    "min": 0.0,
    "max": 28.7,
    "p10": 4.04,
    "median": 6.03,
    "p90": 19.6,
    "abs_change_mean": 9.71,
    "abs_change_p90": 15.7
   },
   "motion_x_avg": {
    "mean": 12.3,
    "std": 9.01,
    "min": 0.0,
    "max": 35.8,
    "p10": 4.23,
    "median": 8.59,
    "p90": 27.2,
    "abs_change_mean": 13.7,
    "abs_change_p90": 24.8
   },
   "motion_x_stdev": {
    "mean": 9.78,
    "std": 6.4,
    "min": 0.0,
    "max": 29.2,
    "p10": 4.31,
    "median": 6.16,
    "p90": 20.1,
    "abs_change_mean": 10.1,
    "abs_change_p90": 16.5
   },
   "motion_y_avg": {
    "mean": 3.68,
    "std": 2.62,
    "min": 0.0,
    "max": 9.65,
    "p10": 1.3,
    "median": 2.62,
    "p90": 7.95,
    "abs_change_mean": 4.12,
    "abs_change_p90": 7.05
   },
   "motion_y_stdev": {
    "mean": 3.09,
    "std": 2.04,
    "min": 0.0,
    "max": 8.33,
    "p10": 1.31,
    "median": 2.19,
    "p90": 6.59,
    "abs_change_mean": 3.1,
    "abs_change_p90": 5.65
   },
   "motion_diff_avg": {
    "mean": 1.24,
    "std": 0.537,
    "min": 0.0,
    "max": 2.42,
    "p10": 0.62,
    "median": 1.11,
    "p90": 2.01,
    "abs_change_mean": 0.879,
    "abs_change_p90": 1.36
   },
   "motion_diff_stdev": {
    "mean": 2.05,
    "std": 0.843,
    "min": 0.0,
    "max": 4.42,
    "p10": 1.16,
    "median": 1.81,
    "p90": 3.29,
    "abs_change_mean": 1.37,
    "abs_change_p90": 2.16
   },
   "motion_bit_count": {
    "mean": 11700.0,
    "std": 7670.0,
    "min": 0.0,
    "max": 29200.0,
    "p10": 5360.0,
    "median": 8220.0,
    "p90": 25600.0,
    "abs_change_mean": 11000.0,
    "abs_change_p90": 20400.0
   },
   "coefs_bit_count": {
    "mean": 25400.0,
    "std": 83700.0,
    "min": 4260.0,
    "max": 936000.0,
    "p10": 5930.0,
    "median": 8860.0,
    "p90": 43900.0,
    "abs_change_mean": 30300.0,
    "abs_change_p90": 51800.0
   },
   "mb_mv_count": {
    "mean": 45400.0,
    "std": 13300.0,
    "min": 0.0,
    "max": 81000.0,
    "p10": 32300.0,
    "median": 41900.0,
    "p90": 64400.0,
    "abs_change_mean": 16200.0,
    "abs_change_p90": 32300.0
   },
   "mv_coded_count": {
    "mean": 3190.0,
    "std": 1390.0,
    "min": 0.0,
    "max": 7120.0,
    "p10": 2020.0,
    "median": 2640.0,
    "p90": 5570.0,
    "abs_change_mean": 1700.0,
    "abs_change_p90": 3600.0
   },
   "current_poc": {
    "mean": 127.0,
    "std": 73.9,
    "min": 0.0,
    "max": 254.0,
    "p10": 25.4,
    "median": 127.0,
    "p90": 229.0,
    "abs_change_mean": 2.0,
    "abs_change_p90": 2.0
   },
   "poc_diff": {
    "mean": 1.98,
    "std": 0.264,
    "min": -1.0,
    "max": 2.0,
    "p10": 2.0,
    "median": 2.0,
    "p90": 2.0,
    "abs_change_mean": 0.0236,
    "abs_change_p90": 0.0
   },
   "black_level": {
    "mean": 0.0,
    "std": 0.0,
    "min": 0.0,
    "max": 0.0,
    "p10": 0.0,
    "median": 0.0,
    "p90": 0.0,
    "abs_change_mean": 0.0,
    "abs_change_p90": 0.0
   },
   "blockiness": {
    "mean": 0.0224,
    "std": 0.00216,
    "min": 0.0186,
    "max": 0.0388,
    "p10": 0.0204,
    "median": 0.0222,
    "p90": 0.0243,
    "abs_change_mean": 0.00154,
    "abs_change_p90": 0.00282
   },
   "blockiness_ntia": {
    "mean": 0.0155,
    "std": 0.000498,
    "min": 0.0145,
    "max": 0.017,
    "p10": 0.0149,
    "median": 0.0155,
    "p90": 0.0161,
    "abs_change_mean": 0.000188,
    "abs_change_p90": 0.000406
   },
   "blockiness_vp9": {
    "mean": 0.511,
    "std": 0.0484,
    "min": 0.426,
    "max": 0.874,
    "p10": 0.46,
    "median": 0.508,
    "p90": 0.555,
    "abs_change_mean": 0.0245,
    "abs_change_p90": 0.0475
   },
   "blurriness": {
    "mean": 0.616,
    "std": 0.0254,
    "min": 0.576,
    "max": 0.681,
    "p10": 0.589,
    "median": 0.609,
    "p90": 0.66,
    "abs_change_mean": 0.00544,
    "abs_change_p90": 0.0139
   },
   "blurriness_raw": {
    "mean": 1.56,
    "std": 0.0699,
    "min": 1.38,
    "max": 1.67,
    "p10": 1.43,
    "median": 1.57,
    "p90": 1.63,
    "abs_change_mean": 0.0149,
    "abs_change_p90": 0.0383
   },
   "brightness": {
    "mean": 0.322,
    "std": 0.00219,
    "min": 0.317,
    "max": 0.324,
    "p10": 0.318,
    "median": 0.323,
    "p90": 0.324,
    "abs_change_mean": 0.000197,
    "abs_change_p90": 0.000376
   },
   "contrast": {
    "mean": 0.583,
    "std": 0.00372,
    "min": 0.576,
    "max": 0.588,
    "p10": 0.576,
    "median": 0.584,
    "p90": 0.588,
    "abs_change_mean": 0.000865,
    "abs_change_p90": 0.00392
   },
   "contrast_michelson": {
    "mean": 1.0,
    "std": 0.0,
    "min": 1.0,
    "max": 1.0,
    "p10": 1.0,
    "median": 1.0,
    "p90": 1.0,
    "abs_change_mean": 0.0,
    "abs_change_p90": 0.0
   },
   "fine_detail": {
    "mean": 0.494,
    "std": 0.0335,
    "min": 0.438,
    "max": 0.581,
    "p10": 0.46,
    "median": 0.486,
    "p90": 0.551,
    "abs_change_mean": 0.00539,
    "abs_change_p90": 0.0164
   },
   "jerkiness": {
    "mean": 0.0,
    "std": 0.0,
    "min": 0.0,
    "max": 0.0,
    "p10": 0.0,
    "median": 0.0,
    "p90": 0.0,
    "abs_change_mean": 0.0,
    "abs_change_p90": 0.0
   },
   "noise": {
    "mean": 0.412,
    "std": 0.0135,
    "min": 0.379,
    "max": 0.439,
    "p10": 0.396,
    "median": 0.41,
    "p90": 0.432,
    "abs_change_mean": 0.00355,
    "abs_change_p90": 0.0074
   },
   "sad_normalized": {
    "mean": 0.0192,
    "std": 0.00443,
    "min": 0.0103,
    "max": 0.0302,
    "p10": 0.0137,
    "median": 0.0189,
    "p90": 0.0253,
    "abs_change_mean": 0.00227,
    "abs_change_p90": 0.00505
   },
   "saturation": {
    "mean": 0.337,
    "std": 0.0056,
    "min": 0.327,
    "max": 0.348,
    "p10": 0.329,
    "median": 0.336,
    "p90": 0.345,
    "abs_change_mean": 0.00109,
    "abs_change_p90": 0.00177
   },
   "scene_score": {
    "mean": 0.00246,
    "std": 0.00282,
    "min": 5.09e-05,
    "max": 0.0271,
    "p10": 0.000347,
    "median": 0.00177,
    "p90": 0.00513,
    "abs_change_mean": 0.00203,
    "abs_change_p90": 0.00372
   },
   "spatial_information": {
    "mean": 46.1,
    "std": 3.7,
    "min": 37.1,
    "max": 52.8,
    "p10": 39.9,
    "median": 46.8,
    "p90": 49.8,
    "abs_change_mean": 0.6,
    "abs_change_p90": 1.74
   },
   "sum_of_high_frequencies": {
    "mean": 861.0,
    "std": 20.3,
    "min": 838.0,
    "max": 1010.0,
    "p10": 845.0,
    "median": 856.0,
    "p90": 884.0,
    "abs_change_mean": 13.8,
    "abs_change_p90": 30.1
   },
   "temporal_information": {
    "mean": 8.89,
    "std": 1.79,
    "min": 5.18,
    "max": 12.9,
    "p10": 6.62,
    "median": 8.8,
    "p90": 11.2,
    "abs_change_mean": 0.838,
    "abs_change_p90": 1.75
   },
   "white_level": {
    "mean": 0.0144,
    "std": 0.00962,
    "min": 0.0,
    "max": 0.0286,
    "p10": 0.0,
    "median": 0.0143,
    "p90": 0.0214,
    "abs_change_mean": 0.000562,
    "abs_change_p90": 0.0
   },
   "bits_per_pixel": {
    "mean": 0.0187,
    "std": 0.0194,
    "min": 0.00574,
    "max": 0.0982,
    "p10": 0.00705,
    "median": 0.00932,
    "p90": 0.0475,
    "abs_change_mean": 0.0206,
    "abs_change_p90": 0.0449
   },
   "quantizer_step": {
    "mean": 37.6,
    "std": 12.4,
    "min": 18.7,
    "max": 62.4,
    "p10": 20.0,
    "median": 38.0,
    "p90": 56.8,
    "abs_change_mean": 18.8,
    "abs_change_p90": 36.3
   },
   "motion_norm": {
    "mean": 1.75,
    "std": 1.26,
    "min": 0.0,
    "max": 4.88,
    "p10": 0.631,
    "median": 1.18,
    "p90": 3.94,
    "abs_change_mean": 1.93,
    "abs_change_p90": 3.49
   }
  },
  "frame_type_counts": {
   "B": 95,
   "P": 32,
   "I": 1
  },
  "n_frames": 128,
  "description": "video: sequence-level format info (codec, resolution, frame rate, bit depth, bitrate). frame(s)/stats: compressed-domain bitstream features and/or decoded-pixel no-reference metrics for the same content; see feature_guide for each field's plausible value range and whether higher means better or worse. Missing/disabled pixel metrics are null.",
  "feature_guide": {
   "blockiness": "0-1;ntia~0-0.3,vp9~0-100 diff scale;h=worse",
   "blurriness": "0-1;raw~0.5-3.2 unscaled;h=worse",
   "spatial_information": "~10-150;complexity, not quality",
   "sum_of_high_frequencies": "unbounded;h=more detail",
   "noise": "unbounded;h=worse (unsure)",
   "white_level": "0-1;h=worse (clip);+black_level",
   "fine_detail": "0-1;h=worse (oversharpen)",
   "scene_score": "0-1;change magnitude;+sad_normalized",
   "temporal_information": "~0-60;motion, not quality",
   "jerkiness": "0-1;h=worse",
   "qp_avg": "0-51 H.264-equivalent quantizer, all codecs mapped to this scale;h=coarser=worse",
   "motion_avg": "sub-pel (1/4 h264/hevc, 1/8 vp9/av1);h=motion;+motion_*",
   "bits_per_pixel": "size*8/(width*height);quality predictor",
   "motion_norm": "motion, permille of width;h=more motion",
   "quantizer_step": "relative quantization step;1=near-lossless baseline,h=coarser=worse;nonlinear in QP"
  }
 },
 "questions": {
  "overall": {
   "type": "score",
   "instructions": "Estimate the perceived VMAF video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best. When neighbors and a sequence_reference are present, use them to judge the target relative to typical frames in the same video. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  },
  "compression": {
   "type": "score",
   "instructions": "Score the perceived VMAF video quality for this dimension from worst to best, using only the supplied state. Treat content complexity as context, not as a defect. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range. Focus on compression strength relative to resolution, frame rate, and motion.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  },
  "detail": {
   "type": "score",
   "instructions": "Score the perceived VMAF video quality for this dimension from worst to best, using only the supplied state. Treat content complexity as context, not as a defect. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range. Focus on preservation of texture and fine spatial detail; lower means more blur or detail loss.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  },
  "artifacts": {
   "type": "score",
   "instructions": "Score the perceived VMAF video quality for this dimension from worst to best, using only the supplied state. Treat content complexity as context, not as a defect. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range. Focus on freedom from blocking, ringing, noise, clipping, and other visible artifacts.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  },
  "temporal": {
   "type": "score",
   "instructions": "Score the perceived VMAF video quality for this dimension from worst to best, using only the supplied state. Treat content complexity as context, not as a defect. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range. Focus on temporal consistency, including unstable quality, jerkiness, freezes, and abrupt artifact changes.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  }
 }
}


==> anc/supplement/A_mode0.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "codec": "h264",
   "width": 1920,
   "height": 1080,
   "fps": 59.9,
   "bitrate_kbps": 2320.0
  },
  "description": "Content-agnostic Mode 0 video metadata. The state contains only codec, encoded resolution, frame rate, and average encoded bitrate. It contains no source-content, pixel, frame, quantizer, or encoder-control information."
 },
 "questions": {
  "quality": {
   "type": "score",
   "instructions": "Estimate the perceived VMAF video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  }
 }
}


==> anc/supplement/A_mode0_response.json <==
{
 "model": "typesafe/jev-1.13-20260917",
 "answers": {
  "quality": {
   "type": "score",
   "score": 7.19,
   "legend": {
    "0": "0-10 (very poor)",
    "1": "10-20 (poor)",
    "2": "20-30 (fairly poor)",
    "3": "30-40 (below average)",
    "4": "40-50 (average)",
    "5": "50-60 (above average)",
    "6": "60-70 (fairly good)",
    "7": "70-80 (good)",
    "8": "80-90 (very good)",
    "9": "90-100 (excellent)"
   },
   "probabilities": {
    "0": 0,
    "1": 0.01,
    "2": 0,
    "3": 0.01,
    "4": 0.02,
    "5": 0.03,
    "6": 0.1,
    "7": 0.39,
    "8": 0.37,
    "9": 0.07
   },
   "confidence": 0.66
  }
 },
 "usage": {
  "input_tokens": 623,
  "output_tokens": 17,
  "cost": 2.6166e-05
 },
 "id": "gen-dec-1789801998-35K9L2MOiPIUzqZrQhie",
 "provider": "TypeSafe"
}


==> anc/supplement/A_pixel.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "width": 1920,
   "height": 1080
  },
  "stats": {
   "black_level": {
    "mean": 0.0,
    "std": 0.0,
    "min": 0.0,
    "max": 0.0
   },
   "blockiness": {
    "mean": 0.0224,
    "std": 0.00214,
    "min": 0.0186,
    "max": 0.0388
   },
   "blockiness_ntia": {
    "mean": 0.0155,
    "std": 0.000494,
    "min": 0.0145,
    "max": 0.017
   },
   "blockiness_vp9": {
    "mean": 0.511,
    "std": 0.048,
    "min": 0.426,
    "max": 0.874
   },
   "blurriness": {
    "mean": 0.615,
    "std": 0.0254,
    "min": 0.576,
    "max": 0.681
   },
   "blurriness_raw": {
    "mean": 1.56,
    "std": 0.0699,
    "min": 1.38,
    "max": 1.67
   },
   "brightness": {
    "mean": 0.322,
    "std": 0.00224,
    "min": 0.317,
    "max": 0.324
   },
   "contrast": {
    "mean": 0.583,
    "std": 0.00374,
    "min": 0.576,
    "max": 0.588
   },
   "contrast_michelson": {
    "mean": 1.0,
    "std": 0.0,
    "min": 1.0,
    "max": 1.0
   },
   "fine_detail": {
    "mean": 0.494,
    "std": 0.0333,
    "min": 0.438,
    "max": 0.581
   },
   "jerkiness": {
    "mean": 0.0,
    "std": 0.0,
    "min": 0.0,
    "max": 0.0
   },
   "noise": {
    "mean": 0.412,
    "std": 0.0136,
    "min": 0.379,
    "max": 0.439
   },
   "sad_normalized": {
    "mean": 0.0192,
    "std": 0.0044,
    "min": 0.0103,
    "max": 0.0302
   },
   "saturation": {
    "mean": 0.337,
    "std": 0.00568,
    "min": 0.327,
    "max": 0.348
   },
   "scene_score": {
    "mean": 0.00251,
    "std": 0.00283,
    "min": 5.09e-05,
    "max": 0.0271
   },
   "spatial_information": {
    "mean": 46.1,
    "std": 3.67,
    "min": 37.1,
    "max": 52.8
   },
   "sum_of_high_frequencies": {
    "mean": 861.0,
    "std": 20.2,
    "min": 838.0,
    "max": 1010.0
   },
   "temporal_information": {
    "mean": 8.89,
    "std": 1.78,
    "min": 5.18,
    "max": 12.9
   },
   "white_level": {
    "mean": 0.0144,
    "std": 0.00954,
    "min": 0.0,
    "max": 0.0286
   }
  },
  "frame_type_counts": {},
  "n_frames": 130,
  "description": "video: sequence-level format info (codec, resolution, frame rate, bit depth, bitrate). frame(s)/stats: compressed-domain bitstream features and/or decoded-pixel no-reference metrics for the same content; see feature_guide for each field's plausible value range and whether higher means better or worse. Missing/disabled pixel metrics are null.",
  "feature_guide": {
   "blockiness": "0-1;ntia~0-0.3,vp9~0-100 diff scale;h=worse",
   "blurriness": "0-1;raw~0.5-3.2 unscaled;h=worse",
   "spatial_information": "~10-150;complexity, not quality",
   "sum_of_high_frequencies": "unbounded;h=more detail",
   "noise": "unbounded;h=worse (unsure)",
   "white_level": "0-1;h=worse (clip);+black_level",
   "fine_detail": "0-1;h=worse (oversharpen)",
   "scene_score": "0-1;change magnitude;+sad_normalized",
   "temporal_information": "~0-60;motion, not quality",
   "jerkiness": "0-1;h=worse"
  }
 },
 "questions": {
  "quality": {
   "type": "score",
   "instructions": "Estimate the perceived VMAF video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best. Reference points: a visually transparent encode scores 90-100; typical streaming quality 70-90; clearly degraded 40-70; below 40 is heavily degraded. Encodes in this study span the whole range.",
   "criteria": [
    "0-10 (very poor)",
    "10-20 (poor)",
    "20-30 (fairly poor)",
    "30-40 (below average)",
    "40-50 (average)",
    "50-60 (above average)",
    "60-70 (fairly good)",
    "70-80 (good)",
    "80-90 (very good)",
    "90-100 (excellent)"
   ]
  }
 }
}


==> anc/supplement/B_bitstream_bins10.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "codec": "h264",
   "width": 1920,
   "height": 1080,
   "fps": 59.9,
   "bit_depth": 8,
   "pix_fmt": "yuv422p",
   "bitrate_kbps": 2100.0
  },
  "stats": {
   "size": {
    "mean": 4390.0,
    "std": 7760.0,
    "min": 69.0,
    "max": 163000.0
   },
   "qp_avg": {
    "mean": 44.6,
    "std": 3.19,
    "min": 28.1,
    "max": 51.0
   },
   "qp_stdev": {
    "mean": 2.28,
    "std": 0.798,
    "min": 0.0,
    "max": 4.23
   },
   "qp_min": {
    "mean": 37.7,
    "std": 4.87,
    "min": 15.0,
    "max": 51.0
   },
   "qp_max": {
    "mean": 50.0,
    "std": 1.73,
    "min": 33.0,
    "max": 51.0
   },
   "motion_avg": {
    "mean": 78.0,
    "std": 107.0,
    "min": 0.0,
    "max": 686.0
   },
   "motion_stdev": {
    "mean": 52.4,
    "std": 63.2,
    "min": 0.0,
    "max": 335.0
   },
   "motion_x_avg": {
    "mean": 71.3,
    "std": 105.0,
    "min": 0.0,
    "max": 683.0
   },
   "motion_x_stdev": {
    "mean": 53.8,
    "std": 66.7,
    "min": 0.0,
    "max": 358.0
   },
   "motion_y_avg": {
    "mean": 14.4,
    "std": 16.8,
    "min": 0.0,
    "max": 102.0
   },
   "motion_y_stdev": {
    "mean": 14.8,
    "std": 14.3,
    "min": 0.0,
    "max": 127.0
   },
   "motion_diff_avg": {
    "mean": 6.45,
    "std": 5.38,
    "min": 0.0,
    "max": 20.1
   },
   "motion_diff_stdev": {
    "mean": 12.9,
    "std": 7.51,
    "min": 0.0,
    "max": 27.9
   },
   "motion_bit_count": {
    "mean": 8050.0,
    "std": 6380.0,
    "min": 0.0,
    "max": 31900.0
   },
   "coefs_bit_count": {
    "mean": 16000.0,
    "std": 49200.0,
    "min": 1.0,
    "max": 1110000.0
   },
   "mb_mv_count": {
    "mean": 32600.0,
    "std": 14400.0,
    "min": 0.0,
    "max": 68100.0
   },
   "mv_coded_count": {
    "mean": 2170.0,
    "std": 974.0,
    "min": 0.0,
    "max": 4630.0
   },
   "current_poc": {
    "mean": 211.0,
    "std": 149.0,
    "min": 0.0,
    "max": 498.0
   },
   "poc_diff": {
    "mean": 1.99,
    "std": 0.123,
    "min": -1.0,
    "max": 2.0
   },
   "bits_per_pixel": {
    "mean": 0.0169,
    "std": 0.0299,
    "min": 0.000266,
    "max": 0.63
   },
   "motion_norm": {
    "mean": 10.2,
    "std": 14.0,
    "min": 0.0,
    "max": 89.4
   }
  },
  "frame_type_counts": {
   "B": 371,
   "P": 220,
   "I": 6
  },
  "n_frames": 597,
  "description": "video: sequence-level format info (codec, resolution, frame rate, bit depth, bitrate). frame(s)/stats: compressed-domain bitstream features and/or decoded-pixel no-reference metrics for the same content; see feature_guide for each field's plausible value range and whether higher means better or worse. Missing/disabled pixel metrics are null.",
  "feature_guide": {
   "qp_avg": "0-51 H.264-equivalent quantizer, all codecs mapped to this scale;h=coarser=worse",
   "motion_avg": "sub-pel (1/4 h264/hevc, 1/8 vp9/av1);h=motion;+motion_*",
   "bits_per_pixel": "size*8/(width*height);quality predictor",
   "motion_norm": "motion, permille of width;h=more motion"
  }
 },
 "questions": {
  "quality": {
   "type": "score",
   "instructions": "Estimate the perceived MOS video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best.",
   "criteria": [
    "1.0-1.4 (very poor)",
    "1.4-1.8 (poor)",
    "1.8-2.2 (fairly poor)",
    "2.2-2.6 (below average)",
    "2.6-3.0 (average)",
    "3.0-3.4 (above average)",
    "3.4-3.8 (fairly good)",
    "3.8-4.2 (good)",
    "4.2-4.6 (very good)",
    "4.6-5.0 (excellent)"
   ]
  }
 }
}


==> anc/supplement/B_mode0_acr5.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "codec": "h264",
   "width": 1920,
   "height": 1080,
   "fps": 59.9,
   "bitrate_kbps": 2100.0
  },
  "description": "Content-agnostic Mode 0 video metadata. The state contains only codec, encoded resolution, frame rate, and average encoded bitrate. It contains no source-content, pixel, frame, quantizer, or encoder-control information."
 },
 "questions": {
  "quality": {
   "type": "score",
   "instructions": "Estimate the perceived MOS video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best.",
   "criteria": [
    "1 (bad)",
    "2 (poor)",
    "3 (fair)",
    "4 (good)",
    "5 (excellent)"
   ]
  }
 }
}


==> anc/supplement/B_mode0_bins10.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "video": {
   "codec": "h264",
   "width": 1920,
   "height": 1080,
   "fps": 59.9,
   "bitrate_kbps": 2100.0
  },
  "description": "Content-agnostic Mode 0 video metadata. The state contains only codec, encoded resolution, frame rate, and average encoded bitrate. It contains no source-content, pixel, frame, quantizer, or encoder-control information."
 },
 "questions": {
  "quality": {
   "type": "score",
   "instructions": "Estimate the perceived MOS video quality of the described frame(s), based only on the encoding and/or pixel-domain characteristics given in the state. Pick the rubric option that best matches the overall visual quality, ordered from worst to best.",
   "criteria": [
    "1.0-1.4 (very poor)",
    "1.4-1.8 (poor)",
    "1.8-2.2 (fairly poor)",
    "2.2-2.6 (below average)",
    "2.6-3.0 (average)",
    "3.0-3.4 (above average)",
    "3.4-3.8 (fairly good)",
    "3.8-4.2 (good)",
    "4.2-4.6 (very good)",
    "4.6-5.0 (excellent)"
   ]
  }
 }
}


==> anc/supplement/B_pairwise.json <==
{
 "model": "~typesafe/jev-latest",
 "state": {
  "candidate_a": {
   "video": {
    "codec": "h264",
    "width": 1920,
    "height": 1080,
    "fps": 59.9,
    "bit_depth": 8,
    "pix_fmt": "yuv422p",
    "bitrate_kbps": 14700.0
   },
   "stats": {
    "size": {
     "mean": 30600.0,
     "std": 55000.0,
     "min": 1510.0,
     "max": 911000.0
    },
    "qp_avg": {
     "mean": 28.2,
     "std": 2.71,
     "min": 15.2,
     "max": 33.1
    },
    "qp_stdev": {
     "mean": 2.33,
     "std": 0.484,
     "min": 0.0,
     "max": 3.53
    },
    "qp_min": {
     "mean": 20.3,
     "std": 3.4,
     "min": 2.0,
     "max": 27.0
    },
    "qp_max": {
     "mean": 35.4,
     "std": 1.64,
     "min": 19.0,
     "max": 37.0
    },
    "motion_avg": {
     "mean": 102.0,
     "std": 143.0,
     "min": 0.0,
     "max": 875.0
    },
    "motion_stdev": {
     "mean": 37.1,
     "std": 42.4,
     "min": 0.0,
     "max": 235.0
    },
    "motion_x_avg": {
     "mean": 97.7,
     "std": 143.0,
     "min": 0.0,
     "max": 863.0
    },
    "motion_x_stdev": {
     "mean": 37.7,
     "std": 44.7,
     "min": 0.0,
     "max": 239.0
    },
    "motion_y_avg": {
     "mean": 15.4,
     "std": 17.2,
     "min": 0.0,
     "max": 118.0
    },
    "motion_y_stdev": {
     "mean": 10.8,
     "std": 7.89,
     "min": 0.0,
     "max": 74.2
    },
    "motion_diff_avg": {
     "mean": 4.6,
     "std": 3.46,
     "min": 0.0,
     "max": 30.1
    },
    "motion_diff_stdev": {
     "mean": 10.6,
     "std": 6.0,
     "min": 0.0,
     "max": 36.2
    },
    "motion_bit_count": {
     "mean": 31800.0,
     "std": 19000.0,
     "min": 0.0,
     "max": 81900.0
    },
    "coefs_bit_count": {
     "mean": 190000.0,
     "std": 636000.0,
     "min": 3910.0,
     "max": 12100000.0
    },
    "mb_mv_count": {
     "mean": 68500.0,
     "std": 24900.0,
     "min": 0.0,
     "max": 128000.0
    },
    "mv_coded_count": {
     "mean": 6150.0,
     "std": 3600.0,
     "min": 0.0,
     "max": 16800.0
    },
    "current_poc": {
     "mean": 211.0,
     "std": 149.0,
     "min": 0.0,
     "max": 498.0
    },
    "poc_diff": {
     "mean": 1.99,
     "std": 0.123,
     "min": -1.0,
     "max": 2.0
    },
    "bits_per_pixel": {
     "mean": 0.118,
     "std": 0.212,
     "min": 0.00581,
     "max": 3.52
    },
    "motion_norm": {
     "mean": 13.3,
     "std": 18.7,
     "min": 0.0,
     "max": 114.0
    }
   },
   "frame_type_counts": {
    "B": 371,
    "P": 220,
    "I": 6
   },
   "n_frames": 597,
   "description": "video: sequence-level format info (codec, resolution, frame rate, bit depth, bitrate). frame(s)/stats: compressed-domain bitstream features and/or decoded-pixel no-reference metrics for the same content; see feature_guide for each field's plausible value range and whether higher means better or worse. Missing/disabled pixel metrics are null.",
   "feature_guide": {
    "qp_avg": "0-51 H.264-equivalent quantizer, all codecs mapped to this scale;h=coarser=worse",
    "motion_avg": "sub-pel (1/4 h264/hevc, 1/8 vp9/av1);h=motion;+motion_*",
    "bits_per_pixel": "size*8/(width*height);quality predictor",
    "motion_norm": "motion, permille of width;h=more motion"
   }
  },
  "candidate_b": {
   "video": {
    "codec": "h264",
    "width": 1920,
    "height": 1080,
    "fps": 59.9,
    "bit_depth": 8,
    "pix_fmt": "yuv422p",
    "bitrate_kbps": 7480.0
   },
   "stats": {
    "size": {
     "mean": 15600.0,
     "std": 33200.0,
     "min": 291.0,
     "max": 625000.0
    },
    "qp_avg": {
     "mean": 32.8,
     "std": 2.83,
     "min": 19.0,
     "max": 37.6
    },
    "qp_stdev": {
     "mean": 2.36,
     "std": 0.589,
     "min": 0.0,
     "max": 4.04
    },
    "qp_min": {
     "mean": 25.1,
     "std": 3.84,
     "min": 9.0,
     "max": 37.0
    },
    "qp_max": {
     "mean": 39.5,
     "std": 1.61,
     "min": 23.0,
     "max": 42.0
    },
    "motion_avg": {
     "mean": 98.0,
     "std": 135.0,
     "min": 0.0,
     "max": 770.0
    },
    "motion_stdev": {
     "mean": 42.1,
     "std": 51.2,
     "min": 0.0,
     "max": 338.0
    },
    "motion_x_avg": {
     "mean": 92.9,
     "std": 134.0,
     "min": 0.0,
     "max": 764.0
    },
    "motion_x_stdev": {
     "mean": 43.4,
     "std": 54.9,
     "min": 0.0,
     "max": 357.0
    },
    "motion_y_avg": {
     "mean": 15.6,
     "std": 17.3,
     "min": 0.0,
     "max": 112.0
    },
    "motion_y_stdev": {
     "mean": 12.4,
     "std": 10.1,
     "min": 0.0,
     "max": 64.8
    },
    "motion_diff_avg": {
     "mean": 5.46,
     "std": 4.38,
     "min": 0.0,
     "max": 26.5
    },
    "motion_diff_stdev": {
     "mean": 11.6,
     "std": 6.76,
     "min": 0.0,
     "max": 33.9
    },
    "motion_bit_count": {
     "mean": 22200.0,
     "std": 15000.0,
     "min": 0.0,
     "max": 70600.0
    },
    "coefs_bit_count": {
     "mean": 94900.0,
     "std": 544000.0,
     "min": 771.0,
     "max": 12000000.0
    },
    "mb_mv_count": {
     "mean": 53800.0,
     "std": 20500.0,
     "min": 0.0,
     "max": 116000.0
    },
    "mv_coded_count": {
     "mean": 4340.0,
     "std": 2460.0,
     "min": 0.0,
     "max": 13400.0
    },
    "current_poc": {
     "mean": 211.0,
     "std": 149.0,
     "min": 0.0,
     "max": 498.0
    },
    "poc_diff": {
     "mean": 1.99,
     "std": 0.123,
     "min": -1.0,
     "max": 2.0
    },
    "bits_per_pixel": {
     "mean": 0.0602,
     "std": 0.128,
     "min": 0.00112,
     "max": 2.41
    },
    "motion_norm": {
     "mean": 12.8,
     "std": 17.6,
     "min": 0.0,
     "max": 100.0
    }
   },
   "frame_type_counts": {
    "B": 371,
    "P": 220,
    "I": 6
   },
   "n_frames": 597,
   "description": "video: sequence-level format info (codec, resolution, frame rate, bit depth, bitrate). frame(s)/stats: compressed-domain bitstream features and/or decoded-pixel no-reference metrics for the same content; see feature_guide for each field's plausible value range and whether higher means better or worse. Missing/disabled pixel metrics are null.",
   "feature_guide": {
    "qp_avg": "0-51 H.264-equivalent quantizer, all codecs mapped to this scale;h=coarser=worse",
    "motion_avg": "sub-pel (1/4 h264/hevc, 1/8 vp9/av1);h=motion;+motion_*",
    "bits_per_pixel": "size*8/(width*height);quality predictor",
    "motion_norm": "motion, permille of width;h=more motion"
   }
  }
 },
 "questions": {
  "better": {
   "type": "choice",
   "instructions": "Which candidate has higher perceived video quality? Compare only the supplied encoding and/or decoded-pixel evidence. Treat content complexity as context, not as a defect.",
   "criteria": {
    "candidate_a": "Candidate A has higher perceived quality than candidate B.",
    "candidate_b": "Candidate B has higher perceived quality than candidate A."
   }
  }
 }
}

